Sparse-to-Dense: Depth Prediction from Sparse Depth Samples and a Single Image

We consider the problem of dense depth prediction from a sparse set of depth measurements and a single RGB image. Since depth estimation from monocular images alone is inherently ambiguous and unreliable, to attain a higher level of robustness and accuracy, we introduce additional sparse depth samples, which are either acquired with a low-resolution depth sensor or computed via visual Simultaneous Localization and Mapping (SLAM) algorithms. We propose the use of a single deep regression network to learn directly from the RGB-D raw data, and explore the impact of number of depth samples on prediction accuracy. Our experiments show that, compared to using only RGB images, the addition of 100 spatially random depth samples reduces the prediction root-mean-square error by 50% on the NYU-Depth-v2 indoor dataset. It also boosts the percentage of reliable prediction from 59% to 92% on the KITTI dataset. We demonstrate two applications of the proposed algorithm: a plug-in module in SLAM to convert sparse maps to dense maps, and super-resolution for LiDARs. Software and video demonstration are publicly available.

==> figures/plot_acc_kitti.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.colors as colors


# Data
samples = [5, 20, 50, 100, 200, 500, 1000, 2000, 5000, 10000]
samples_dense = range(5, 10000, 1)

# learn rate=0.005, batchsize=16, criterion=l1, conv, upproj
rmse_rgbd = [5.183, 4.210, 3.743, 3.456, 3.238, 2.864, 2.615, 2.450, 2.310, 2.255]
# mae_rgbd = [4.426, 2.839, 2.211, 1.846, 1.579, 1.350, 1.234, 1.129, 1.065, 1.038]
rel_rgbd = [0.141, 0.101, 0.084, 0.076, 0.070, 0.060, 0.054, 0.053, 0.050, 0.049]
delta1_rgbd = [100 * i for i in [0.773, 0.873, 0.908, 0.923, 0.934, 0.946, 0.954, 0.958, 0.961, 0.961]]
delta2_rgbd = [100 * i for i in [0.936, 0.965, 0.973, 0.977, 0.980, 0.983, 0.985, 0.987, 0.988, 0.988]]

rmse_rgb = [6.266] * len(samples_dense)
# mae_rgb = [3.9922] * len(samples_dense)
rel_rgb = [0.208] * len(samples_dense)
delta1_rgb = [100 * i for i in [0.591] * len(samples_dense)]
delta2_rgb = [100 * i for i in [0.900] * len(samples_dense)]

rmse_d = [8.279, 6.245, 5.063, 4.361, 3.829, 3.341, 3.095, 2.916, 2.794, 2.741]
mae_d = [4.515, 3.021, 2.315, 1.860, 1.580, 1.326, 1.204, 1.133, 1.096, 1.066]
rel_d = [0.236, 0.151, 0.116, 0.095, 0.084, 0.073, 0.067, 0.064, 0.063, 0.063]
delta1_d = [100 * i for i in [0.636, 0.799, 0.862, 0.898, 0.918, 0.935, 0.943, 0.947, 0.950, 0.951]]
delta2_d = [100 * i for i in [0.836, 0.916, 0.948, 0.962, 0.970, 0.976, 0.979, 0.980, 0.981, 0.982]]


# Plot
plt.close("all")
fig = plt.figure(figsize=(10,10))
plt.rc('text', usetex=True)

# Adjust the subplot layout, because the logit one may take more space
# than usual, due to y-tick labels like "1 - 10^{-3}"
plt.subplots_adjust(top=0.92, bottom=0.08, left=0.05, right=0.95, hspace=0.25,
                    wspace=0.10)
label_fontsize = 15
legend_fontsize = 15
legend_size = 12
marker_size = 10
line_width = 3

rgbd_color = colors.cnames['red']
d_color = colors.cnames['dodgerblue']
rgb_color = colors.cnames['black']

rgbd_symbol = 's-'
d_symbol = '^-'
rgb_symbol = '--'

rgbd_legend = 'RGBd'
d_legend = 'sparse depth'
rgb_legend = "RGB"

xlabel = 'number of depth samples'

show_grid = False
xscale = 'log'
yscale = 'linear'

# RMSE 
plt.subplot(221)
plt.plot(samples, rmse_rgbd, rgbd_symbol, color=rgbd_color, label=rgbd_legend, markersize=marker_size, linewidth=line_width)
plt.plot(samples, rmse_d, d_symbol, color=d_color, label=d_legend, markersize=marker_size, linewidth=line_width)
plt.plot(samples_dense, rmse_rgb, rgb_symbol, color=rgb_color, label=rgb_legend, markersize=marker_size, linewidth=line_width)

plt.grid(show_grid)
plt.xlabel(xlabel)
# plt.ylabel('root mean square error [m]')
plt.title('RMSE [m]')

plt.xscale(xscale)
plt.yscale(yscale) 
plt.legend(loc=3, prop={'size': legend_size}) # legend
matplotlib.rcParams.update({
	'legend.fontsize': legend_fontsize,
	'font.size': label_fontsize,
	}) 

# Delta 1
plt.subplot(222)
plt.plot(samples, delta1_rgbd, rgbd_symbol, color=rgbd_color, label=rgbd_legend, markersize=marker_size, linewidth=line_width)
plt.plot(samples, delta1_d, d_symbol, color=d_color, label=d_legend, markersize=marker_size, linewidth=line_width)
plt.plot(samples_dense, delta1_rgb, rgb_symbol, color=rgb_color, label=rgb_legend, markersize=marker_size, linewidth=line_width)

plt.grid(show_grid)
plt.xlabel(xlabel)
# plt.ylabel(r"$\delta_1$ [\%]")
plt.title('$\mathbf{\delta_1}$ [\%]')

plt.xscale(xscale) 
# plt.yscale(yscale) 
plt.legend(loc=2, prop={'size': legend_size}) # legend
matplotlib.rcParams.update({
	'legend.fontsize': legend_fontsize,
	'font.size': label_fontsize,
	}) 

# MAE
# plt.subplot(223)
# plt.plot(samples, mae_rgbd, rgbd_symbol, color=rgbd_color, label=rgbd_legend, markersize=marker_size, linewidth=line_width)
# plt.plot(samples, mae_d, d_symbol, color=d_color, label=d_legend, markersize=marker_size, linewidth=line_width)
# plt.plot(samples_dense, mae_rgb, rgb_symbol, color=rgb_color, label=rgb_legend, markersize=marker_size, linewidth=line_width)

# plt.grid(show_grid)
# plt.xlabel(xlabel)
# # plt.ylabel(r"$\delta_1$ [\%]")
# plt.title('MAE [m]')

# plt.xscale(xscale)
# plt.yscale(yscale) 
# plt.legend(loc=3, prop={'size': legend_size}) # legend
# matplotlib.rcParams.update({
# 	'legend.fontsize': legend_fontsize,
# 	'font.size': label_fontsize,
# 	}) 

# REL
# MAE
plt.subplot(223)
plt.plot(samples, rel_rgbd, rgbd_symbol, color=rgbd_color, label=rgbd_legend, markersize=marker_size, linewidth=line_width)
plt.plot(samples, rel_d, d_symbol, color=d_color, label=d_legend, markersize=marker_size, linewidth=line_width)
plt.plot(samples_dense, rel_rgb, rgb_symbol, color=rgb_color, label=rgb_legend, markersize=marker_size, linewidth=line_width)

plt.grid(show_grid)
plt.xlabel(xlabel)
# plt.ylabel(r"$\delta_1$ [\%]")
plt.title('REL')

plt.xscale(xscale)
plt.yscale(yscale) 
plt.legend(loc=3, prop={'size': legend_size}) # legend
matplotlib.rcParams.update({
	'legend.fontsize': legend_fontsize,
	'font.size': label_fontsize,
	}) 

# Delta 2
plt.subplot(224)
plt.plot(samples, delta2_rgbd, rgbd_symbol, color=rgbd_color, label=rgbd_legend, markersize=marker_size, linewidth=line_width)
plt.plot(samples, delta2_d, d_symbol, color=d_color, label=d_legend, markersize=marker_size, linewidth=line_width)
plt.plot(samples_dense, delta2_rgb, rgb_symbol, color=rgb_color, label=rgb_legend, markersize=marker_size, linewidth=line_width)

plt.grid(show_grid)
plt.xlabel(xlabel)
# plt.ylabel(r"$\delta_1$ [\%]")
plt.title('$\mathbf{\delta_2}$ [\%]')

plt.xscale(xscale) 
# plt.yscale(yscale) 
plt.legend(loc=4, prop={'size': legend_size}) # legend
matplotlib.rcParams.update({
	'legend.fontsize': legend_fontsize,
	'font.size': label_fontsize,
	}) 

# save figure
fig.savefig('acc_vs_samples_kitti.pdf', format='pdf')

plt.show()



==> figures/plot_acc_nyu.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.colors as colors


# Data
samples = [5, 10, 20, 50, 100, 200, 500, 1000]
samples_dense = range(0, 1000, 1)

# old data
# rmse_rgbd = [0.604, 0.479, 0.364, 0.297, 0.267, 0.242, 0.216, 0.212]
# mae_rgbd = [0.449, 0.341, 0.230, 0.175, 0.157, 0.140, 0.123, 0.123]
# delta1_rgbd = [100 * i for i in [0.744, 0.846, 0.922, 0.949, 0.961, 0.969, 0.976, 0.977]]
# delta2_rgbd = [100 * i for i in [0.936, 0.967, 0.983, 0.989, 0.992, 0.994, 0.995, 0.996]]

# rmse_rgb = [0.528] * len(samples_dense)
# mae_rgb = [0.384] * len(samples_dense)
# delta1_rgb = [100 * i for i in [0.803] * len(samples_dense)]
# delta2_rgb = [100 * i for i in [0.952] * len(samples_dense)]

# rmse_d = [0.729, 0.579, 0.464, 0.361, 0.302, 0.259, 0.222, 0.207]
# mae_d = [0.523, 0.392, 0.296, 0.217, 0.178, 0.149, 0.131, 0.122]
# delta1_d = [100 * i for i in [0.695, 0.795, 0.866, 0.922, 0.948, 0.963, 0.973, 0.977]]
# delta2_d = [100 * i for i in [0.889, 0.934, 0.961, 0.979, 0.988, 0.992, 0.995, 0.996]]

# learn rate=0.005, batchsize=16, criterion=l1, conv, upproj
rmse_rgbd = [0.583, 0.479, 0.351, 0.281, 0.264, 0.230, 0.195, 0.192]
mae_rgbd = [0.431, 0.341, 0.219, 0.164, 0.157, 0.124, 0.107, 0.105]
rel_rgbd = [0.158, 0.126, 0.078, 0.059, 0.053, 0.044, 0.038, 0.038]
delta1_rgbd = [100 * i for i in [0.761, 0.846, 0.928, 0.955, 0.961, 0.971, 0.980, 0.980]]
delta2_rgbd = [100 * i for i in [0.941, 0.967, 0.984, 0.990, 0.991, 0.994, 0.996, 0.996]]

rmse_rgb = [0.514] * len(samples_dense)
mae_rgb = [0.377] * len(samples_dense)
rel_rgb = [0.143] * len(samples_dense)
delta1_rgb = [100 * i for i in [0.810] * len(samples_dense)]
delta2_rgb = [100 * i for i in [0.959] * len(samples_dense)]

rmse_d = [0.729, 0.579, 0.461, 0.347, 0.297, 0.259, 0.222, 0.175]
mae_d = [0.523, 0.392, 0.285, 0.205, 0.172, 0.149, 0.131, 0.096]
rel_d = [0.198, 0.150, 0.110, 0.076, 0.062, 0.054, 0.040, 0.039]
delta1_d = [100 * i for i in [0.695, 0.795, 0.872, 0.928, 0.951, 0.963, 0.973, 0.984]]
delta2_d = [100 * i for i in [0.889, 0.934, 0.961, 0.982, 0.988, 0.992, 0.995, 0.997]]


# Plot
plt.close("all")
fig = plt.figure(figsize=(10,10))
plt.rc('text', usetex=True)

# Adjust the subplot layout, because the logit one may take more space
# than usual, due to y-tick labels like "1 - 10^{-3}"
plt.subplots_adjust(top=0.92, bottom=0.08, left=0.05, right=0.95, hspace=0.25,
                    wspace=0.10)
label_fontsize = 15
legend_fontsize = 15
legend_size = 12
marker_size = 10
line_width = 3

rgbd_color = colors.cnames['red']
d_color = colors.cnames['dodgerblue']
rgb_color = colors.cnames['black']

rgbd_symbol = 's-'
d_symbol = '^-'
rgb_symbol = '--'

rgbd_legend = 'RGBd'
d_legend = 'sparse depth'
rgb_legend = "RGB"

xlabel = 'number of depth samples'

show_grid = False
xscale = 'log'
yscale = 'linear'

# RMSE 
plt.subplot(221)
plt.plot(samples, rmse_rgbd, rgbd_symbol, color=rgbd_color, label=rgbd_legend, markersize=marker_size, linewidth=line_width)
plt.plot(samples, rmse_d, d_symbol, color=d_color, label=d_legend, markersize=marker_size, linewidth=line_width)
plt.plot(samples_dense, rmse_rgb, rgb_symbol, color=rgb_color, label=rgb_legend, markersize=marker_size, linewidth=line_width)

plt.grid(show_grid)
plt.xlabel(xlabel)
# plt.ylabel('root mean square error [m]')
plt.title('RMSE [m]')

plt.xscale(xscale) 
plt.yscale(yscale) 
plt.legend(loc=3, prop={'size': legend_size}) # legend
matplotlib.rcParams.update({
	'legend.fontsize': legend_fontsize,
	'font.size': label_fontsize,
	}) 

# Delta 1
plt.subplot(222)
plt.plot(samples, delta1_rgbd, rgbd_symbol, color=rgbd_color, label=rgbd_legend, markersize=marker_size, linewidth=line_width)
plt.plot(samples, delta1_d, d_symbol, color=d_color, label=d_legend, markersize=marker_size, linewidth=line_width)
plt.plot(samples_dense, delta1_rgb, rgb_symbol, color=rgb_color, label=rgb_legend, markersize=marker_size, linewidth=line_width)

plt.grid(show_grid)
plt.xlabel(xlabel)
# plt.ylabel(r"$\delta_1$ [\%]")
plt.title('$\mathbf{\delta_1}$ [\%]')

plt.xscale(xscale) 
plt.legend(loc=4, prop={'size': legend_size}) # legend
matplotlib.rcParams.update({
	'legend.fontsize': legend_fontsize,
	'font.size': label_fontsize,
	}) 

# MAE
# plt.subplot(223)
# plt.plot(samples, mae_rgbd, rgbd_symbol, color=rgbd_color, label=rgbd_legend, markersize=marker_size, linewidth=line_width)
# plt.plot(samples, mae_d, d_symbol, color=d_color, label=d_legend, markersize=marker_size, linewidth=line_width)
# plt.plot(samples_dense, mae_rgb, rgb_symbol, color=rgb_color, label=rgb_legend, markersize=marker_size, linewidth=line_width)

# plt.grid(show_grid)
# plt.xlabel(xlabel)
# # plt.ylabel(r"$\delta_1$ [\%]")
# plt.title('MAE [m]')

# plt.xscale(xscale)
# plt.yscale(yscale) 
# plt.legend(loc=3, prop={'size': legend_size}) # legend
# matplotlib.rcParams.update({
# 	'legend.fontsize': legend_fontsize,
# 	'font.size': label_fontsize,
# 	}) 

# REL
plt.subplot(223)
plt.plot(samples, rel_rgbd, rgbd_symbol, color=rgbd_color, label=rgbd_legend, markersize=marker_size, linewidth=line_width)
plt.plot(samples, rel_d, d_symbol, color=d_color, label=d_legend, markersize=marker_size, linewidth=line_width)
plt.plot(samples_dense, rel_rgb, rgb_symbol, color=rgb_color, label=rgb_legend, markersize=marker_size, linewidth=line_width)

plt.grid(show_grid)
plt.xlabel(xlabel)
# plt.ylabel(r"$\delta_1$ [\%]")
plt.title('REL')

plt.xscale(xscale)
plt.yscale(yscale) 
plt.legend(loc=3, prop={'size': legend_size}) # legend
matplotlib.rcParams.update({
	'legend.fontsize': legend_fontsize,
	'font.size': label_fontsize,
	}) 

# Delta 2
plt.subplot(224)
plt.plot(samples, delta2_rgbd, rgbd_symbol, color=rgbd_color, label=rgbd_legend, markersize=marker_size, linewidth=line_width)
plt.plot(samples, delta2_d, d_symbol, color=d_color, label=d_legend, markersize=marker_size, linewidth=line_width)
plt.plot(samples_dense, delta2_rgb, rgb_symbol, color=rgb_color, label=rgb_legend, markersize=marker_size, linewidth=line_width)

plt.grid(show_grid)
plt.xlabel(xlabel)
# plt.ylabel(r"$\delta_1$ [\%]")
plt.title('$\mathbf{\delta_2}$ [\%]')

plt.xscale(xscale) 
plt.legend(loc=4, prop={'size': legend_size}) # legend
matplotlib.rcParams.update({
	'legend.fontsize': legend_fontsize,
	'font.size': label_fontsize,
	}) 

# save figure
fig.savefig('acc_vs_samples_nyu.pdf', format='pdf')

plt.show()


